Signatures of gluon saturation from structure-function measurements

We study experimentally observable signals for nonlinear QCD dynamics in deep inelastic scattering (DIS) at small Bjorken variable $x$ and moderate virtuality $Q^2$, by quantifying differences between the linear Dokshitzer-Gribov-Lipatov-Altarelli-Parisi (DGLAP) evolution and nonlinear evolution with the Balitsky-Kovchegov (BK) equation. To remove the effect of the parametrization freedom in the initial conditions of both equations, we first match the predictions for the DIS structure functions $F_2$ and $F_{\rm L}$ from both frameworks in a region in $x,Q^2$ where both frameworks should provide an accurate description of the relevant physics. The differences in the dynamics are then quantified by the deviations when one moves away from this matching region. For free protons we find that the differences in $F_2$ remain at a few-percent level, while in $F_{\rm L}$ the deviations are larger, up to $10\,\%$ at the EIC and $40\,\%$ at the LHeC kinematics. With a heavy nucleus the differences are up to $10\,\%$ in $F_2$, and can reach $20\,\%$ and $60\,\%$ in $F_{\rm L}$ for the EIC and the LHeC, respectively.

==> anc/weightsNNPDF31_nlo_as_0118_1000 <==
# NNPDF3.1 PDF set = NNPDF31_nlo_as_0118_1000		
#		
#
# Giele-Keller weights defined in Eq. (8) presented for each PDF set replica.
# replica 	omega_i (F_2 reweight)  omega_i (F_L reweight)    		
1	1.09955436e-22	9.60890531e-25
2	0.00000000e+00	0.00000000e+00
3	0.00000000e+00	0.00000000e+00
4	9.71972247e-158	9.34212522e-48
5	5.45702680e-191	1.02217716e-127
6	0.00000000e+00	2.33397696e-95
7	0.00000000e+00	0.00000000e+00
8	8.12114452e-140	5.41259787e-21
9	1.08775842e-02	1.12234402e-03
10	0.00000000e+00	0.00000000e+00
11	3.87571280e-56	1.11252313e-56
12	0.00000000e+00	0.00000000e+00
13	1.11145225e-102	0.00000000e+00
14	3.22905627e-03	5.27704999e-04
15	6.90206269e-27	1.48863225e-30
16	2.58262122e-69	3.83615966e-246
17	0.00000000e+00	8.04362505e-197
18	2.00825312e-51	2.06934906e-11
19	0.00000000e+00	0.00000000e+00
20	6.32423257e-152	1.60852060e-278
21	0.00000000e+00	0.00000000e+00
22	0.00000000e+00	0.00000000e+00
23	1.20702224e-02	2.96718972e-24
24	2.75909891e-110	1.29452217e-118
25	7.91233012e-84	2.16196720e-46
26	5.57078538e-37	3.57632483e-08
27	0.00000000e+00	0.00000000e+00
28	1.65843184e-32	2.96557299e-158
29	2.71496343e-05	5.45122179e-51
30	1.34719493e-205	3.95916682e-38
31	1.67432689e-208	6.17484757e-255
32	1.80462353e-71	1.55844935e-105
33	0.00000000e+00	0.00000000e+00
34	0.00000000e+00	0.00000000e+00
35	7.43396518e-107	8.78474933e-87
36	0.00000000e+00	0.00000000e+00
37	0.00000000e+00	0.00000000e+00
38	6.03445443e-245	5.70858485e-43
39	3.70002218e-19	3.42069494e-14
40	2.04180717e-08	3.92304308e-44
41	9.73332247e-19	1.50827436e-09
42	0.00000000e+00	5.53273051e-181
43	5.17387379e-136	1.22439370e-173
44	4.83401732e-114	8.24397700e-208
45	2.40287546e-112	7.94519070e-68
46	0.00000000e+00	5.33028650e-232
47	0.00000000e+00	0.00000000e+00
48	0.00000000e+00	0.00000000e+00
49	1.55072894e-06	8.81941232e-32
50	3.37475574e-157	8.16728348e-224
51	1.12216310e-26	6.93709686e-35
52	0.00000000e+00	1.56851844e-313
53	5.17430280e-78	5.08451112e-178
54	0.00000000e+00	0.00000000e+00
55	0.00000000e+00	0.00000000e+00
56	6.73599457e-188	8.50188454e-78
57	1.23595569e-67	1.55316920e-200
58	1.65145628e-54	6.37764090e-143
59	0.00000000e+00	0.00000000e+00
60	0.00000000e+00	7.14427592e-47
61	2.29066410e-111	7.60606907e-134
62	0.00000000e+00	8.66894736e-144
63	4.31083306e-22	1.03430465e-113
64	7.99600866e-33	9.58249867e-43
65	1.35473209e-231	1.46052500e-22
66	0.00000000e+00	1.68957274e-44
67	7.10863929e-10	4.14439240e-05
68	4.51301420e-21	1.67876405e-17
69	1.95664091e-45	2.03450161e-300
70	0.00000000e+00	6.22088025e-240
71	0.00000000e+00	0.00000000e+00
72	3.30724561e-03	2.00183327e-11
73	0.00000000e+00	0.00000000e+00
74	3.94134040e-88	7.48179594e-55
75	0.00000000e+00	1.32240672e-75
76	0.00000000e+00	2.95652075e-221
77	2.30969765e-57	1.94420268e-68
78	5.76471760e-40	1.07377779e-111
79	6.67672311e-247	6.80414282e-27
80	6.96489830e-59	6.86789093e-90
81	0.00000000e+00	0.00000000e+00
82	0.00000000e+00	1.26972051e-119
83	0.00000000e+00	0.00000000e+00
84	0.00000000e+00	0.00000000e+00
85	0.00000000e+00	0.00000000e+00
86	0.00000000e+00	0.00000000e+00
87	7.32563015e-12	1.08861171e-03
88	0.00000000e+00	0.00000000e+00
89	1.56499509e-247	0.00000000e+00
90	2.74924462e-237	5.76552069e-61
91	0.00000000e+00	0.00000000e+00
92	0.00000000e+00	0.00000000e+00
93	7.42424854e-16	8.61680151e-02
94	3.61604244e-45	1.58529816e-03
95	1.27142605e-20	2.45461732e-265
96	1.24186164e-272	2.57222695e-09
97	2.54790983e-153	3.46829054e-19
98	0.00000000e+00	1.23862235e-77
99	3.14978973e-34	4.35603291e-52
100	2.57587362e-30	1.00121490e-58
101	1.86638845e-101	9.01120763e-124
102	4.68556318e-37	2.45661894e-05
103	3.24355574e-200	1.26748055e-88
104	1.55118668e-07	2.64358868e-06
105	1.46571122e-213	0.00000000e+00
106	0.00000000e+00	3.42295533e-09
107	6.66664503e-07	8.71598913e-64
108	0.00000000e+00	1.72521552e-107
109	1.38644884e-04	4.43543918e-70
110	0.00000000e+00	2.91402381e-74
111	0.00000000e+00	0.00000000e+00
112	0.00000000e+00	0.00000000e+00
113	1.26709744e-20	1.31689553e-04
114	2.23814476e-12	1.75177815e-164
115	9.18121838e-34	7.60546767e-27
116	0.00000000e+00	0.00000000e+00
117	0.00000000e+00	0.00000000e+00
118	1.49120169e-42	1.27608445e-32
119	0.00000000e+00	0.00000000e+00
120	1.59148960e-91	8.17330938e-64
121	0.00000000e+00	6.72196335e-300
122	1.77137591e-211	0.00000000e+00
123	0.00000000e+00	0.00000000e+00
124	2.30768668e-172	4.29756711e-114
125	0.00000000e+00	1.05269550e-164
126	1.48618268e-33	1.13518540e-294
127	6.66803160e-05	2.49597210e-27
128	8.32335976e-47	0.00000000e+00
129	0.00000000e+00	0.00000000e+00
130	0.00000000e+00	1.08693779e-06
131	7.07495187e-98	3.45573726e-83
132	1.13152533e-56	0.00000000e+00
133	0.00000000e+00	0.00000000e+00
134	1.27452545e-168	0.00000000e+00
135	5.03490260e-20	2.03200964e-06
136	6.42769759e-242	2.29908735e-07
137	4.19824928e-09	1.51936591e-15
138	8.69435132e-231	2.53166407e-64
139	0.00000000e+00	0.00000000e+00
140	4.65626909e-30	6.55361066e-68
141	7.34156494e-30	9.17973520e-84
142	6.71590318e-106	4.01598435e-201
143	9.23755402e-202	2.99703591e-64
144	0.00000000e+00	4.18746438e-156
145	9.69363766e-49	9.46974882e-86
146	1.12330749e-32	0.00000000e+00
147	2.82453985e-65	1.96708980e-91
148	1.19790708e-126	0.00000000e+00
149	1.01471336e-04	7.27781226e-05
150	2.05629263e-89	1.58937291e-145
151	2.45683145e-155	1.04224530e-54
152	0.00000000e+00	0.00000000e+00
153	0.00000000e+00	0.00000000e+00
154	2.64119836e-59	2.84907342e-119
155	2.53425365e-309	2.33881530e-186
156	1.08509185e-171	0.00000000e+00
157	2.93191477e-255	1.40249185e-95
158	6.55911476e-290	4.41503227e-249
159	0.00000000e+00	0.00000000e+00
160	0.00000000e+00	6.28793199e-252
161	0.00000000e+00	0.00000000e+00
162	0.00000000e+00	6.79404991e-148
163	8.63965847e-23	9.24310199e-14
164	1.55915985e-24	1.16428103e-22
165	0.00000000e+00	0.00000000e+00
166	0.00000000e+00	0.00000000e+00
167	5.00626518e-172	0.00000000e+00
168	2.06285973e-135	0.00000000e+00
169	4.23969960e-07	3.56085358e-08
170	1.04088703e-103	6.08179108e-04
171	0.00000000e+00	6.30339031e-247
172	6.05401599e-03	2.80467727e-37
173	0.00000000e+00	1.02017160e-04
174	3.67547969e-241	1.88479398e-06
175	0.00000000e+00	0.00000000e+00
176	0.00000000e+00	0.00000000e+00
177	0.00000000e+00	0.00000000e+00
178	3.05912236e-151	8.42324543e-05
179	3.63154605e-176	0.00000000e+00
180	2.32391415e-02	1.61753058e-36
181	0.00000000e+00	7.70222936e-131
182	8.99014716e-132	1.96282567e-270
183	1.01236975e-142	7.87556964e-152
184	0.00000000e+00	0.00000000e+00
185	2.71901092e-33	8.90765309e-191
186	0.00000000e+00	0.00000000e+00
187	0.00000000e+00	0.00000000e+00
188	0.00000000e+00	0.00000000e+00
189	0.00000000e+00	0.00000000e+00
190	6.43357691e-177	9.22512290e-62
191	0.00000000e+00	0.00000000e+00
192	0.00000000e+00	0.00000000e+00
193	3.09212104e-184	1.27181207e-183
194	3.52706520e-53	4.79115371e-175
195	1.48278870e-163	3.17259946e-10
196	0.00000000e+00	0.00000000e+00
197	1.37998759e-81	3.36892973e-54
198	5.23752225e-262	2.01780578e-46
199	2.77376630e-66	1.06314692e-263
200	2.41610259e-44	1.71748376e-193
201	3.97350946e-276	0.00000000e+00
202	2.86053373e-69	1.40292850e-23
203	7.90455644e-299	3.87045280e-51
204	0.00000000e+00	0.00000000e+00
205	0.00000000e+00	0.00000000e+00
206	6.11436304e-31	2.02012475e-01
207	9.24614466e-77	6.48916954e-11
208	0.00000000e+00	1.56297051e-192
209	1.02410592e-01	3.43525358e-94
210	7.01360040e-99	3.04487651e-128
211	1.33922885e-03	2.82035933e-17
212	3.06350266e-06	3.09272486e-155
213	0.00000000e+00	3.59792829e-21
214	0.00000000e+00	0.00000000e+00
215	0.00000000e+00	2.60527749e-29
216	3.98874018e-319	1.79112760e-117
217	1.79537716e-128	2.87994078e-04
218	7.39218277e-36	2.10163429e-35
219	2.63168812e-311	3.32465094e-206
220	7.61811055e-119	3.79898592e-26
221	1.42381322e-12	5.90669977e-63
222	2.69904479e-56	9.75670419e-194
223	0.00000000e+00	0.00000000e+00
224	0.00000000e+00	3.53797823e-214
225	1.94893333e-185	3.32995646e-236
226	0.00000000e+00	0.00000000e+00
227	1.34370215e-29	7.16178667e-49
228	6.80163437e-232	0.00000000e+00
229	0.00000000e+00	0.00000000e+00
230	0.00000000e+00	3.69343240e-316
231	0.00000000e+00	0.00000000e+00
232	1.55563130e-31	5.84388864e-97
233	5.17525802e-300	2.21607989e-42
234	7.84225924e-38	3.12305849e-218
235	1.08415349e-57	1.65924173e-12
236	0.00000000e+00	0.00000000e+00
237	0.00000000e+00	4.39075147e-104
238	5.43309162e-06	5.31450968e-15
239	3.28341607e-21	5.52026841e-62
240	0.00000000e+00	0.00000000e+00
241	1.61065401e-321	1.66113023e-108
242	0.00000000e+00	0.00000000e+00
243	0.00000000e+00	0.00000000e+00
244	0.00000000e+00	0.00000000e+00
245	5.32049662e-64	1.05877321e-253
246	4.67407000e-58	0.00000000e+00
247	3.03988623e-103	1.03996884e-48
248	0.00000000e+00	0.00000000e+00
249	0.00000000e+00	0.00000000e+00
250	0.00000000e+00	0.00000000e+00
251	0.00000000e+00	0.00000000e+00
252	2.73689585e-28	0.00000000e+00
253	9.96884067e-52	2.30888823e-66
254	0.00000000e+00	0.00000000e+00
255	0.00000000e+00	0.00000000e+00
256	0.00000000e+00	2.77915148e-80
257	2.75976888e-03	1.61504439e-04
258	8.60485923e-203	2.97908087e-268
259	0.00000000e+00	0.00000000e+00
260	1.19939219e-270	8.06777709e-10
261	1.84209648e-66	4.55902364e-31
262	3.87381192e-113	5.43584556e-182
263	3.61832727e-05	2.39943921e-108
264	4.92520209e-108	5.42375744e-164
265	1.20267264e-90	4.16457014e-11
266	0.00000000e+00	7.76843672e-283
267	0.00000000e+00	0.00000000e+00
268	1.91601608e-128	2.22928030e-43
269	0.00000000e+00	0.00000000e+00
270	0.00000000e+00	6.30415996e-127
271	0.00000000e+00	0.00000000e+00
272	5.86978237e-03	3.16729089e-25
273	0.00000000e+00	1.70379017e-144
274	1.75110573e-09	2.78646280e-22
275	0.00000000e+00	0.00000000e+00
276	6.90686308e-205	8.99117074e-263
277	0.00000000e+00	9.76272406e-07
278	0.00000000e+00	0.00000000e+00
279	1.86690349e-166	0.00000000e+00
280	2.16852766e-06	3.97277989e-17
281	0.00000000e+00	1.49333175e-58
282	0.00000000e+00	0.00000000e+00
283	0.00000000e+00	0.00000000e+00
284	8.42513158e-123	5.09990505e-77
285	2.10613521e-64	3.39567382e-18
286	3.51337877e-107	0.00000000e+00
287	0.00000000e+00	0.00000000e+00
288	0.00000000e+00	2.00980868e-271
289	0.00000000e+00	0.00000000e+00
290	0.00000000e+00	0.00000000e+00
291	0.00000000e+00	0.00000000e+00
292	5.27289056e-110	5.88973940e-09
293	0.00000000e+00	0.00000000e+00
294	2.59208077e-04	5.83603803e-55
295	0.00000000e+00	0.00000000e+00
296	9.99470756e-252	6.14310810e-127
297	0.00000000e+00	0.00000000e+00
298	0.00000000e+00	0.00000000e+00
299	3.61231446e-18	3.46293789e-05
300	0.00000000e+00	0.00000000e+00
301	5.03996354e-06	9.89157711e-05
302	0.00000000e+00	5.44063485e-273
303	0.00000000e+00	1.64400601e-306
304	0.00000000e+00	0.00000000e+00
305	1.87476382e-103	3.26372188e-279
306	0.00000000e+00	5.01175217e-12
307	1.47789086e-53	4.22431562e-37
308	0.00000000e+00	3.09370823e-55
309	0.00000000e+00	7.36874490e-27
310	0.00000000e+00	0.00000000e+00
311	2.00809939e-74	0.00000000e+00
312	0.00000000e+00	0.00000000e+00
313	0.00000000e+00	0.00000000e+00
314	3.00836364e-167	5.78052956e-132
315	3.36501248e-104	7.67267140e-168
316	0.00000000e+00	0.00000000e+00
317	0.00000000e+00	3.15008099e-267
318	0.00000000e+00	0.00000000e+00
319	2.28703066e-277	0.00000000e+00
320	0.00000000e+00	3.07879793e-156
321	4.17333467e-34	8.73611468e-07
322	0.00000000e+00	5.54470199e-124
323	0.00000000e+00	0.00000000e+00
324	0.00000000e+00	0.00000000e+00
325	0.00000000e+00	0.00000000e+00
326	3.74981021e-177	4.35555772e-19
327	0.00000000e+00	2.98217135e-157
328	2.80012544e-153	0.00000000e+00
329	0.00000000e+00	0.00000000e+00
330	8.78987423e-03	3.27404369e-41
331	9.53299854e-263	0.00000000e+00
332	0.00000000e+00	2.63471751e-294
333	3.06813593e-284	7.65497847e-42
334	0.00000000e+00	5.50034133e-62
335	2.09522144e-71	2.07058852e-15
336	6.48961520e-271	4.16467339e-26
337	6.37493309e-278	0.00000000e+00
338	0.00000000e+00	0.00000000e+00
339	0.00000000e+00	0.00000000e+00
340	3.74898168e-64	3.58689111e-54
341	2.09069321e-01	1.57279212e-11
342	4.52413034e-03	5.66746428e-14
343	3.30082786e-85	7.80339084e-164
344	0.00000000e+00	2.16833072e-185
345	0.00000000e+00	3.51207783e-170
346	7.71393464e-83	5.63366868e-28
347	0.00000000e+00	4.28180008e-28
348	0.00000000e+00	0.00000000e+00
349	0.00000000e+00	0.00000000e+00
350	0.00000000e+00	0.00000000e+00
351	0.00000000e+00	0.00000000e+00
352	5.09286092e-04	2.66533694e-32
353	1.30022457e-114	4.31660969e-159
354	0.00000000e+00	7.01828553e-11
355	0.00000000e+00	4.55258639e-109
356	0.00000000e+00	1.10981309e-306
357	0.00000000e+00	0.00000000e+00
358	2.36394019e-183	9.56416095e-119
359	0.00000000e+00	0.00000000e+00
360	0.00000000e+00	0.00000000e+00
361	5.80126103e-186	1.00665714e-170
362	0.00000000e+00	0.00000000e+00
363	1.53757640e-273	5.19321349e-48
364	0.00000000e+00	3.87419390e-184
365	3.93021519e-73	1.19991113e-07
366	0.00000000e+00	2.89361369e-288
367	0.00000000e+00	6.48537005e-15
368	0.00000000e+00	0.00000000e+00
369	1.28552528e-155	9.58961693e-203
370	2.73750007e-29	5.61988706e-51
371	9.91781357e-159	2.95766543e-45
372	0.00000000e+00	0.00000000e+00
373	1.87279782e-04	2.03414522e-127
374	2.23410857e-47	2.08178314e-109
375	3.14348306e-127	2.98070295e-06
376	0.00000000e+00	0.00000000e+00
377	0.00000000e+00	0.00000000e+00
378	3.38469325e-03	1.14832046e-33
379	0.00000000e+00	0.00000000e+00
380	5.23884775e-237	1.44150814e-267
381	0.00000000e+00	0.00000000e+00
382	2.99207989e-53	0.00000000e+00
383	4.75141182e-79	9.33614468e-122
384	0.00000000e+00	1.67636130e-13
385	0.00000000e+00	0.00000000e+00
386	0.00000000e+00	0.00000000e+00
387	1.42620919e-100	0.00000000e+00
388	1.04975136e-88	1.61116861e-314
389	4.30588063e-17	1.02003183e-09
390	0.00000000e+00	0.00000000e+00
391	2.69369411e-35	2.79835903e-271
392	1.27270706e-290	1.40517803e-23
393	0.00000000e+00	0.00000000e+00
394	0.00000000e+00	0.00000000e+00
395	0.00000000e+00	0.00000000e+00
396	0.00000000e+00	0.00000000e+00
397	0.00000000e+00	0.00000000e+00
398	7.83974865e-75	0.00000000e+00
399	0.00000000e+00	8.15283176e-196
400	0.00000000e+00	0.00000000e+00
401	0.00000000e+00	0.00000000e+00
402	0.00000000e+00	5.48907548e-268
403	0.00000000e+00	0.00000000e+00
404	0.00000000e+00	0.00000000e+00
405	2.65906426e-312	0.00000000e+00
406	0.00000000e+00	0.00000000e+00
407	0.00000000e+00	3.70145015e-09
408	1.92092701e-04	3.22851596e-40
409	4.52852004e-50	0.00000000e+00
410	0.00000000e+00	0.00000000e+00
411	1.46670834e-16	1.28417313e-14
412	0.00000000e+00	0.00000000e+00
413	0.00000000e+00	1.83543881e-152
414	0.00000000e+00	3.60565717e-287
415	0.00000000e+00	4.47443908e-07
416	5.46797091e-77	5.26742065e-68
417	0.00000000e+00	0.00000000e+00
418	2.97524594e-12	1.70293897e-99
419	2.15274629e-17	7.13719540e-54
420	0.00000000e+00	2.95759849e-52
421	2.98668368e-107	3.23967680e-230
422	0.00000000e+00	0.00000000e+00
423	8.53373232e-97	1.86157431e-10
424	1.06714943e-09	2.56846079e-51
425	9.93305456e-125	1.05643677e-44
426	3.42682656e-173	0.00000000e+00
427	2.44131182e-89	3.50974453e-02
428	0.00000000e+00	1.30327381e-116
429	2.77263707e-289	0.00000000e+00
430	0.00000000e+00	0.00000000e+00
431	1.55327395e-290	7.53546335e-110
432	0.00000000e+00	0.00000000e+00
433	1.84321848e-07	8.40865560e-29
434	0.00000000e+00	0.00000000e+00
435	8.90204105e-14	8.99331616e-49
436	2.33081962e-309	0.00000000e+00
437	2.58935094e-90	5.01596953e-12
438	0.00000000e+00	8.83301006e-138
439	0.00000000e+00	0.00000000e+00
440	8.96109855e-150	1.75668593e-281
441	2.87833850e-42	6.86996974e-50
442	1.58239250e-194	1.46680256e-267
443	2.36276334e-01	3.21789497e-211
444	0.00000000e+00	0.00000000e+00
445	0.00000000e+00	3.08019743e-155
446	0.00000000e+00	0.00000000e+00
447	1.30444705e-107	2.90679512e-11
448	1.06425072e-28	3.63775934e-35
449	0.00000000e+00	9.37987475e-47
450	0.00000000e+00	0.00000000e+00
451	6.90569348e-103	0.00000000e+00
452	0.00000000e+00	0.00000000e+00
453	4.57881979e-45	6.99768659e-30
454	0.00000000e+00	0.00000000e+00
455	0.00000000e+00	2.57757911e-216
456	0.00000000e+00	0.00000000e+00
457	3.24304350e-263	1.22958289e-243
458	1.45214780e-64	6.57089327e-200
459	1.21304680e-26	1.08818855e-68
460	0.00000000e+00	1.01058118e-21
461	1.53352292e-213	8.48300390e-204
462	0.00000000e+00	0.00000000e+00
463	0.00000000e+00	7.70432571e-16
464	1.07173174e-116	1.74739773e-39
465	5.41959255e-22	2.50053573e-28
466	0.00000000e+00	0.00000000e+00
467	0.00000000e+00	0.00000000e+00
468	3.10659096e-110	0.00000000e+00
469	5.19186887e-11	1.26109766e-09
470	0.00000000e+00	0.00000000e+00
471	7.22635848e-212	4.81240416e-249
472	6.09790387e-298	0.00000000e+00
473	4.62426287e-256	2.71638782e-103
474	2.88544547e-16	0.00000000e+00
475	0.00000000e+00	0.00000000e+00
476	0.00000000e+00	0.00000000e+00
477	5.82309273e-196	8.31986510e-155
478	8.80296519e-137	9.01935828e-79
479	1.46540931e-243	5.23931264e-35
480	0.00000000e+00	2.40968193e-298
481	3.10621728e-129	1.32646542e-35
482	2.97369852e-206	3.05740021e-188
483	1.61278145e-317	1.47174863e-316
484	0.00000000e+00	6.28366867e-213
485	1.20828834e-216	1.99689404e-23
486	0.00000000e+00	3.21049785e-318
487	1.75660429e-235	7.53325609e-56
488	8.62125692e-45	1.89571986e-188
489	0.00000000e+00	0.00000000e+00
490	1.72064560e-32	4.41526149e-57
491	0.00000000e+00	2.56320787e-251
492	4.01558797e-14	1.08590867e-14
493	0.00000000e+00	1.76437882e-75
494	0.00000000e+00	0.00000000e+00
495	0.00000000e+00	0.00000000e+00
496	7.09916629e-18	0.00000000e+00
497	0.00000000e+00	0.00000000e+00
498	0.00000000e+00	0.00000000e+00
499	6.74221912e-292	0.00000000e+00
500	0.00000000e+00	0.00000000e+00
501	4.94216944e-59	3.43046233e-258
502	5.60144490e-301	9.76311570e-20
503	0.00000000e+00	0.00000000e+00
504	0.00000000e+00	9.29566055e-146
505	1.37668561e-81	3.06729787e-261
506	0.00000000e+00	0.00000000e+00
507	1.95144085e-297	1.01756384e-28
508	2.86579886e-02	8.25678038e-22
509	8.88309764e-06	1.82403555e-01
510	1.05027259e-192	6.15485966e-262
511	6.48387304e-09	2.37482530e-05
512	1.52599491e-07	7.89484887e-40
513	8.98424262e-10	1.59479683e-17
514	0.00000000e+00	0.00000000e+00
515	0.00000000e+00	0.00000000e+00
516	0.00000000e+00	0.00000000e+00
517	0.00000000e+00	0.00000000e+00
518	4.16595008e-36	0.00000000e+00
519	0.00000000e+00	0.00000000e+00
520	3.96032006e-78	4.44592159e-34
521	0.00000000e+00	0.00000000e+00
522	0.00000000e+00	0.00000000e+00
523	6.03146116e-178	1.78938744e-303
524	6.27513498e-250	1.70576753e-301
525	5.83169119e-190	3.00865886e-44
526	0.00000000e+00	2.18485926e-165
527	3.50684441e-167	1.05449342e-19
528	8.93125813e-48	1.77195568e-185
529	4.08685814e-199	1.62124488e-49
530	0.00000000e+00	0.00000000e+00
531	5.21949773e-03	7.54044769e-10
532	4.98356179e-11	1.00067014e-138
533	0.00000000e+00	9.75641390e-185
534	4.55065934e-129	2.07202549e-91
535	0.00000000e+00	0.00000000e+00
536	0.00000000e+00	0.00000000e+00
537	1.77047386e-80	5.22701549e-20
538	0.00000000e+00	7.09774333e-32
539	6.53560234e-173	0.00000000e+00
540	4.57983509e-299	2.30738026e-53
541	8.00393488e-155	1.30021790e-29
542	9.76085440e-143	3.04107301e-28
543	2.47655033e-08	2.70984823e-12
544	0.00000000e+00	0.00000000e+00
545	0.00000000e+00	0.00000000e+00
546	2.23044461e-139	1.26201554e-101
547	0.00000000e+00	2.72585461e-103
548	0.00000000e+00	0.00000000e+00
549	0.00000000e+00	0.00000000e+00
550	0.00000000e+00	0.00000000e+00
551	0.00000000e+00	0.00000000e+00
552	2.23936342e-63	8.23070688e-06
553	1.80524593e-143	9.23705304e-236
554	0.00000000e+00	0.00000000e+00
555	4.50444199e-39	9.71166720e-43
556	0.00000000e+00	1.94929612e-24
557	0.00000000e+00	0.00000000e+00
558	0.00000000e+00	6.53861783e-56
559	5.95887960e-116	2.85233364e-68
560	0.00000000e+00	0.00000000e+00
561	3.64791484e-244	2.58863041e-227
562	0.00000000e+00	0.00000000e+00
563	3.29009630e-30	4.25088028e-27
564	9.14380545e-112	1.32978591e-152
565	0.00000000e+00	0.00000000e+00
566	3.78569317e-150	1.01208421e-144
567	1.40697386e-202	2.66260660e-202
568	9.68013003e-188	9.11941864e-70
569	6.88960764e-233	7.04482786e-127
570	2.52379845e-157	0.00000000e+00
571	2.67002122e-02	5.38059712e-17
572	3.36670222e-62	3.60747340e-17
573	0.00000000e+00	0.00000000e+00
574	0.00000000e+00	0.00000000e+00
575	9.61312095e-04	1.24678998e-25
576	1.87345666e-02	1.63386054e-08
577	0.00000000e+00	0.00000000e+00
578	0.00000000e+00	0.00000000e+00
579	3.50363269e-11	1.79338199e-29
580	2.19205617e-177	0.00000000e+00
581	0.00000000e+00	0.00000000e+00
582	0.00000000e+00	1.53291221e-226
583	1.61281227e-92	9.41374412e-198
584	0.00000000e+00	1.67692493e-192
585	5.22063361e-162	9.62304211e-277
586	0.00000000e+00	1.15043973e-06
587	0.00000000e+00	0.00000000e+00
588	8.25142777e-237	5.43778547e-133
589	5.48117627e-262	3.45503863e-128
590	3.18933704e-05	1.08078940e-192
591	1.05513782e-53	1.08574239e-255
592	0.00000000e+00	0.00000000e+00
593	0.00000000e+00	0.00000000e+00
594	0.00000000e+00	0.00000000e+00
595	5.65032873e-160	3.15085986e-111
596	5.64656385e-53	6.07569224e-50
597	7.88692658e-99	1.11041556e-304
598	0.00000000e+00	0.00000000e+00
599	0.00000000e+00	0.00000000e+00
600	4.15892442e-17	1.08315822e-07
601	0.00000000e+00	0.00000000e+00
602	2.29600998e-28	4.13550901e-35
603	3.32986783e-76	4.64641707e-08
604	3.20270815e-142	4.47280361e-32
605	3.30558591e-73	9.04185303e-06
606	2.70246663e-25	6.13072846e-283
607	0.00000000e+00	0.00000000e+00
608	0.00000000e+00	1.95206569e-195
609	8.32266555e-16	2.32889275e-25
610	0.00000000e+00	0.00000000e+00
611	9.13180476e-264	6.32655190e-101
612	0.00000000e+00	0.00000000e+00
613	7.18478735e-50	4.76095258e-30
614	3.87695347e-08	1.23211058e-08
615	0.00000000e+00	1.02716248e-320
616	4.35973480e-22	1.68224586e-61
617	1.27767697e-75	1.88515853e-42
618	0.00000000e+00	2.10392672e-314
619	8.79608630e-09	1.21773190e-17
620	0.00000000e+00	2.62263899e-178
621	0.00000000e+00	1.36091480e-311
622	0.00000000e+00	0.00000000e+00
623	0.00000000e+00	0.00000000e+00
624	0.00000000e+00	1.53071161e-133
625	0.00000000e+00	1.32200894e-14
626	1.56179215e-45	1.25604502e-42
627	0.00000000e+00	0.00000000e+00
628	7.60494954e-196	2.01497721e-44
629	4.23619929e-09	1.46480620e-02
630	5.12614820e-26	9.36829354e-31
631	0.00000000e+00	0.00000000e+00
632	0.00000000e+00	2.37206875e-164
633	4.94065646e-324	0.00000000e+00
634	0.00000000e+00	0.00000000e+00
635	0.00000000e+00	7.31987119e-293
636	0.00000000e+00	0.00000000e+00
637	9.04008335e-229	8.08002489e-95
638	0.00000000e+00	1.59719313e-125
639	0.00000000e+00	0.00000000e+00
640	0.00000000e+00	0.00000000e+00
641	0.00000000e+00	0.00000000e+00
642	1.47737679e-77	7.99980734e-234
643	1.03891836e-255	2.65228883e-163
644	0.00000000e+00	0.00000000e+00
645	0.00000000e+00	0.00000000e+00
646	0.00000000e+00	0.00000000e+00
647	1.30152078e-15	4.40308406e-57
648	0.00000000e+00	0.00000000e+00
649	0.00000000e+00	4.60948040e-141
650	1.87065283e-09	6.60845233e-19
651	2.02448177e-67	3.64199197e-10
652	3.83493287e-145	7.45132322e-129
653	3.98094179e-112	2.98909368e-286
654	1.93275730e-34	7.09245641e-102
655	0.00000000e+00	6.61572832e-53
656	0.00000000e+00	0.00000000e+00
657	1.43614985e-64	1.66460429e-28
658	2.72451302e-116	6.72017069e-22
659	0.00000000e+00	0.00000000e+00
660	1.56427614e-03	7.62676365e-12
661	5.52092004e-195	1.70056085e-124
662	1.42365843e-27	0.00000000e+00
663	4.24485791e-37	5.85597935e-46
664	7.60382597e-179	4.85839724e-283
665	0.00000000e+00	0.00000000e+00
666	0.00000000e+00	4.41307233e-207
667	0.00000000e+00	0.00000000e+00
668	4.82012715e-139	1.55707232e-13
669	0.00000000e+00	1.49023560e-141
670	0.00000000e+00	0.00000000e+00
671	1.26141047e-44	3.41393664e-06
672	0.00000000e+00	0.00000000e+00
673	0.00000000e+00	0.00000000e+00
674	6.63683863e-12	8.75946484e-39
675	0.00000000e+00	0.00000000e+00
676	0.00000000e+00	0.00000000e+00
677	2.84216613e-29	6.89533144e-09
678	7.72685980e-09	3.90984285e-05
679	1.38665553e-99	1.08115339e-100
680	0.00000000e+00	0.00000000e+00
681	1.87319495e-39	1.39015671e-11
682	1.07735181e-78	5.67818891e-212
683	4.50364470e-117	0.00000000e+00
684	0.00000000e+00	0.00000000e+00
685	0.00000000e+00	0.00000000e+00
686	1.82258505e-13	4.72850957e-41
687	1.26545075e-08	1.23486417e-14
688	4.60681816e-52	3.76239324e-73
689	9.39201068e-30	0.00000000e+00
690	0.00000000e+00	0.00000000e+00
691	0.00000000e+00	4.31851809e-85
692	0.00000000e+00	1.15183094e-13
693	1.30278577e-100	1.13395888e-87
694	0.00000000e+00	0.00000000e+00
695	7.37324599e-114	7.01326211e-05
696	2.53525359e-21	1.86905064e-61
697	8.82749313e-74	2.21224975e-38
698	7.58455617e-06	1.02905597e-13
699	4.26282016e-105	3.42788892e-91
700	0.00000000e+00	0.00000000e+00
701	1.99743402e-134	0.00000000e+00
702	0.00000000e+00	2.82208624e-111
703	2.81764454e-48	2.57873709e-38
704	3.49879857e-183	9.22406002e-161
705	0.00000000e+00	0.00000000e+00
706	0.00000000e+00	0.00000000e+00
707	1.96936493e-06	5.06419789e-61
708	1.44652650e-77	3.98539661e-113
709	0.00000000e+00	0.00000000e+00
710	0.00000000e+00	8.56742725e-13
711	1.86317074e-96	9.89400678e-19
712	3.49686926e-15	9.99902171e-36
713	0.00000000e+00	0.00000000e+00
714	0.00000000e+00	5.98018613e-166
715	0.00000000e+00	0.00000000e+00
716	3.16338594e-273	1.21138107e-45
717	1.55080984e-179	0.00000000e+00
718	0.00000000e+00	0.00000000e+00
719	1.95928094e-79	2.73294647e-72
720	3.70834872e-17	1.95559438e-08
721	4.66216969e-270	0.00000000e+00
722	0.00000000e+00	0.00000000e+00
723	0.00000000e+00	0.00000000e+00
724	0.00000000e+00	0.00000000e+00
725	0.00000000e+00	0.00000000e+00
726	0.00000000e+00	0.00000000e+00
727	1.71497339e-44	8.64026658e-37
728	0.00000000e+00	0.00000000e+00
729	8.75128929e-20	8.38992671e-33
730	0.00000000e+00	0.00000000e+00
731	0.00000000e+00	0.00000000e+00
732	0.00000000e+00	0.00000000e+00
733	1.31421327e-277	0.00000000e+00
734	0.00000000e+00	0.00000000e+00
735	0.00000000e+00	7.07300480e-199
736	0.00000000e+00	0.00000000e+00
737	0.00000000e+00	0.00000000e+00
738	2.52481212e-140	5.86565038e-08
739	3.22342227e-07	0.00000000e+00
740	6.97203311e-26	5.82178641e-03
741	0.00000000e+00	7.48135617e-238
742	1.74857221e-298	1.37099364e-309
743	5.38516273e-132	8.57706401e-64
744	0.00000000e+00	0.00000000e+00
745	0.00000000e+00	0.00000000e+00
746	0.00000000e+00	2.88544369e-282
747	2.71704917e-117	1.44204938e-99
748	0.00000000e+00	5.07518006e-47
749	0.00000000e+00	0.00000000e+00
750	2.33169005e-85	1.38808229e-82
751	1.78320528e-295	1.27075102e-24
752	0.00000000e+00	0.00000000e+00
753	1.03459775e-01	3.41752184e-03
754	0.00000000e+00	2.68780345e-254
755	1.55201796e-73	3.85326304e-03
756	5.24537035e-07	4.16002641e-16
757	0.00000000e+00	0.00000000e+00
758	0.00000000e+00	0.00000000e+00
759	0.00000000e+00	0.00000000e+00
760	3.65133603e-186	5.16358512e-92
761	2.24089699e-187	1.59073364e-90
762	5.42915924e-87	7.63696847e-02
763	4.32731668e-41	2.10576070e-116
764	3.60716073e-95	2.55072736e-30
765	0.00000000e+00	0.00000000e+00
766	4.91506764e-14	6.63678338e-12
767	0.00000000e+00	0.00000000e+00
768	6.45877871e-58	3.85796248e-16
769	7.54145659e-217	1.19439811e-46
770	3.21388945e-70	6.82291387e-48
771	1.75569014e-36	2.59992423e-53
772	0.00000000e+00	0.00000000e+00
773	6.29270457e-18	1.48759798e-01
774	1.34031381e-73	2.22426346e-70
775	2.12209731e-03	1.90355124e-14
776	0.00000000e+00	0.00000000e+00
777	5.78423708e-174	1.68119120e-49
778	1.48511527e-268	1.64867905e-43
779	4.23095055e-69	9.06050757e-62
780	3.32625710e-274	6.60082822e-181
781	0.00000000e+00	0.00000000e+00
782	1.10641770e-58	2.09415796e-254
783	7.31481207e-135	2.07292826e-292
784	1.88993195e-265	4.15817848e-147
785	0.00000000e+00	0.00000000e+00
786	0.00000000e+00	1.05619146e-253
787	1.11553250e-195	0.00000000e+00
788	0.00000000e+00	1.06545409e-171
789	1.05643227e-20	1.78851764e-321
790	0.00000000e+00	7.83400609e-213
791	5.07272865e-42	1.65838114e-12
792	1.61529564e-82	4.12665462e-79
793	3.21020535e-120	1.28011360e-44
794	3.24901533e-81	8.98430719e-17
795	0.00000000e+00	0.00000000e+00
796	4.87684432e-11	1.48066330e-278
797	2.55680050e-182	0.00000000e+00
798	3.52253928e-20	5.02850800e-16
799	0.00000000e+00	2.24939238e-10
800	0.00000000e+00	6.11282016e-192
801	7.73783636e-68	1.15923593e-10
802	4.61466681e-09	5.05067500e-143
803	0.00000000e+00	0.00000000e+00
804	1.63642194e-177	3.31288299e-195
805	0.00000000e+00	6.87929352e-16
806	0.00000000e+00	1.53192276e-123
807	1.68859819e-21	2.91915289e-14
808	1.62331317e-45	6.16326146e-250
809	5.07440075e-144	1.67586766e-112
810	4.53218133e-246	1.85320474e-278
811	0.00000000e+00	0.00000000e+00
812	0.00000000e+00	0.00000000e+00
813	6.98961545e-309	1.01090604e-244
814	1.48219694e-322	1.34710958e-47
815	0.00000000e+00	1.60979174e-15
816	1.90801464e-12	2.09961710e-03
817	0.00000000e+00	6.25251602e-242
818	4.58808017e-14	1.89904161e-136
819	3.20670497e-30	1.25998928e-09
820	0.00000000e+00	0.00000000e+00
821	3.61987645e-84	1.41718328e-22
822	0.00000000e+00	1.50567307e-129
823	3.45845952e-323	3.66057482e-170
824	8.72634925e-216	0.00000000e+00
825	1.89084931e-31	3.18116343e-20
826	0.00000000e+00	1.48195435e-117
827	8.77318024e-238	1.08593486e-244
828	1.40084006e-182	5.30248168e-11
829	0.00000000e+00	0.00000000e+00
830	8.29871087e-73	1.24031095e-46
831	0.00000000e+00	0.00000000e+00
832	1.46695822e-221	1.90901798e-87
833	4.16983477e-71	0.00000000e+00
834	0.00000000e+00	0.00000000e+00
835	3.73659156e-115	0.00000000e+00
836	1.47920799e-244	0.00000000e+00
837	0.00000000e+00	0.00000000e+00
838	0.00000000e+00	0.00000000e+00
839	0.00000000e+00	0.00000000e+00
840	0.00000000e+00	3.32421896e-139
841	1.54149124e-276	7.14941030e-172
842	0.00000000e+00	8.30619108e-119
843	0.00000000e+00	0.00000000e+00
844	0.00000000e+00	0.00000000e+00
845	1.92618204e-104	2.06125703e-98
846	8.48235293e-195	2.71581108e-48
847	4.74544016e-234	5.05677733e-79
848	1.59436099e-12	8.46120644e-20
849	9.29224597e-11	3.52891505e-52
850	1.78212496e-204	0.00000000e+00
851	0.00000000e+00	0.00000000e+00
852	0.00000000e+00	0.00000000e+00
853	0.00000000e+00	3.59713133e-134
854	3.76226134e-192	1.67604447e-04
855	4.43382787e-32	3.24985384e-191
856	0.00000000e+00	0.00000000e+00
857	4.62753119e-22	8.03413117e-14
858	0.00000000e+00	1.99474042e-127
859	0.00000000e+00	0.00000000e+00
860	0.00000000e+00	0.00000000e+00
861	5.52145085e-141	0.00000000e+00
862	5.96311499e-294	6.97009286e-298
863	0.00000000e+00	1.34806499e-303
864	0.00000000e+00	0.00000000e+00
865	1.08627277e-50	6.05806290e-05
866	3.59384349e-47	1.20202985e-26
867	0.00000000e+00	9.73562173e-22
868	3.08222001e-257	2.85911755e-25
869	0.00000000e+00	4.45415809e-70
870	0.00000000e+00	0.00000000e+00
871	0.00000000e+00	9.22240884e-93
872	3.39166683e-72	2.70486334e-77
873	2.82225797e-49	5.70989714e-281
874	8.91781925e-301	0.00000000e+00
875	0.00000000e+00	5.41660200e-217
876	9.23034491e-72	8.36955355e-73
877	0.00000000e+00	0.00000000e+00
878	0.00000000e+00	0.00000000e+00
879	5.43715777e-07	1.48279129e-27
880	0.00000000e+00	0.00000000e+00
881	0.00000000e+00	1.34607324e-02
882	0.00000000e+00	0.00000000e+00
883	0.00000000e+00	3.83382302e-34
884	1.20812151e-165	1.55665062e-148
885	3.20717787e-250	1.63105301e-138
886	0.00000000e+00	1.24031158e-60
887	0.00000000e+00	0.00000000e+00
888	4.83005302e-152	2.92235718e-167
889	1.01542289e-259	1.53730693e-215
890	1.90788773e-79	7.39956654e-93
891	0.00000000e+00	3.19309180e-289
892	0.00000000e+00	0.00000000e+00
893	1.79231382e-28	1.38991506e-01
894	1.80803276e-02	3.58411355e-182
895	0.00000000e+00	5.00028846e-138
896	9.86781052e-264	1.33599215e-35
897	0.00000000e+00	1.63645099e-122
898	1.20804038e-237	0.00000000e+00
899	9.78703832e-51	8.92683643e-34
900	0.00000000e+00	0.00000000e+00
901	0.00000000e+00	2.35412455e-221
902	5.15817087e-11	5.92828735e-188
903	0.00000000e+00	0.00000000e+00
904	0.00000000e+00	4.14213448e-03
905	2.47787705e-95	2.75610635e-56
906	0.00000000e+00	0.00000000e+00
907	1.61536541e-312	1.13938873e-295
908	0.00000000e+00	8.43974590e-03
909	0.00000000e+00	1.01714417e-74
910	0.00000000e+00	2.37306550e-208
911	3.45629030e-81	2.22880881e-07
912	0.00000000e+00	0.00000000e+00
913	0.00000000e+00	1.29254935e-229
914	0.00000000e+00	0.00000000e+00
915	1.65261290e-95	1.02095481e-162
916	2.10519167e-30	3.18411472e-02
917	2.67753458e-255	3.54273117e-297
918	1.60403259e-84	4.99911241e-53
919	4.90323223e-14	2.41410481e-04
920	4.41538109e-07	6.86981775e-41
921	3.67283924e-49	4.22234688e-46
922	1.37609827e-35	3.64984307e-25
923	1.83152991e-10	2.51391170e-09
924	0.00000000e+00	6.64101012e-69
925	4.80128226e-07	8.08510001e-38
926	2.63694987e-269	0.00000000e+00
927	4.83548668e-49	4.35329089e-30
928	0.00000000e+00	0.00000000e+00
929	0.00000000e+00	4.63077645e-206
930	2.70535806e-225	0.00000000e+00
931	0.00000000e+00	0.00000000e+00
932	1.43440634e-01	2.86758930e-13
933	8.37746519e-28	6.38234001e-320
934	5.91288325e-21	3.19453442e-121
935	1.05397871e-99	8.85436093e-03
936	3.32989749e-51	6.24832913e-224
937	6.66661617e-38	4.49551652e-41
938	9.18457160e-216	5.38182731e-115
939	2.12600332e-144	1.30233057e-02
940	0.00000000e+00	8.52855926e-264
941	0.00000000e+00	0.00000000e+00
942	8.54574650e-121	0.00000000e+00
943	0.00000000e+00	0.00000000e+00
944	0.00000000e+00	0.00000000e+00
945	0.00000000e+00	0.00000000e+00
946	4.51810934e-210	1.54909553e-16
947	8.00988405e-03	1.08111086e-03
948	0.00000000e+00	0.00000000e+00
949	6.97558550e-22	0.00000000e+00
950	0.00000000e+00	0.00000000e+00
951	7.97422010e-09	3.43130010e-18
952	0.00000000e+00	1.85964018e-55
953	0.00000000e+00	0.00000000e+00
954	8.51796045e-179	3.42210971e-56
955	0.00000000e+00	3.30265563e-109
956	1.85027911e-07	3.03458969e-09
957	8.37719448e-114	8.67661632e-93
958	0.00000000e+00	0.00000000e+00
959	1.19605081e-100	0.00000000e+00
960	0.00000000e+00	5.42173292e-208
961	0.00000000e+00	8.40325950e-301
962	0.00000000e+00	0.00000000e+00
963	2.76184862e-06	1.08936007e-75
964	1.04585186e-10	2.08090849e-09
965	0.00000000e+00	0.00000000e+00
966	5.77905994e-217	0.00000000e+00
967	9.50602949e-163	1.20149500e-61
968	0.00000000e+00	6.17514447e-168
969	8.25503142e-03	2.10376953e-26
970	5.20890232e-25	1.86821378e-64
971	1.22429880e-173	0.00000000e+00
972	6.37856752e-95	1.22355470e-02
973	1.02558882e-46	1.54417889e-101
974	3.03609047e-62	8.04487096e-170
975	4.46069556e-274	0.00000000e+00
976	8.02219188e-78	1.07206805e-169
977	1.96312190e-46	9.02886632e-40
978	0.00000000e+00	0.00000000e+00
979	7.55991222e-54	8.64622738e-301
980	1.48422314e-17	2.53257883e-10
981	0.00000000e+00	1.58096604e-267
982	0.00000000e+00	0.00000000e+00
983	0.00000000e+00	1.69996240e-156
984	0.00000000e+00	0.00000000e+00
985	0.00000000e+00	0.00000000e+00
986	0.00000000e+00	3.69822607e-46
987	2.36735654e-10	5.26332699e-239
988	0.00000000e+00	4.24196532e-292
989	0.00000000e+00	1.23989053e-165
990	1.10411899e-112	6.68995126e-04
991	0.00000000e+00	0.00000000e+00
992	3.41253176e-284	7.79488980e-222
993	9.22899293e-60	3.82473713e-34
994	3.29174077e-165	0.00000000e+00
995	1.15502869e-316	1.69595285e-10
996	8.33976218e-07	7.42189003e-178
997	5.23591103e-42	2.52709365e-279
998	5.70624102e-83	6.67382007e-32
999	0.00000000e+00	1.60496771e-163
1000	1.20628747e-47	1.48839831e-24



==> anc/weightsnNNPDF20_nlo_as_0118_Au197 <==
# nNNPDF2.0 PDF set = nNNPDF20_nlo_as_0118_Au197		
#		
#
# Giele-Keller weights defined in Eq. (8) presented for each PDF set replica.
# replica	omega_i (F_2 reweight)  omega_i (F_L reweight)		
1	1.07402074e-10	5.05389367e-18
2	5.33845883e-50	1.24597758e-19
3	0.00000000e+00	0.00000000e+00
4	0.00000000e+00	0.00000000e+00
5	7.35359634e-18	2.48530813e-25
6	4.25380009e-67	1.52376400e-57
7	3.07192859e-07	1.30837336e-38
8	1.58680902e-02	5.04836554e-06
9	3.90427187e-34	1.37630004e-01
10	1.97797843e-03	1.40645043e-16
11	0.00000000e+00	0.00000000e+00
12	1.78205784e-13	2.17155631e-25
13	4.62325552e-04	1.96077997e-09
14	9.47306875e-05	3.19430455e-40
15	0.00000000e+00	1.03493167e-19
16	6.26854789e-08	1.04969444e-27
17	1.77515450e-09	4.15617194e-26
18	5.94855914e-49	2.13202723e-61
19	1.02546984e-09	2.30970251e-09
20	6.90697850e-282	0.00000000e+00
21	1.13330647e-36	2.40392053e-12
22	0.00000000e+00	0.00000000e+00
23	1.11274044e-42	1.29077195e-42
24	5.54884217e-99	2.36177386e-03
25	3.70329513e-18	6.39697103e-53
26	2.05070830e-33	8.50236786e-10
27	5.94661252e-25	8.72721451e-41
28	1.34490342e-17	5.16110519e-19
29	1.42424644e-30	1.03907744e-03
30	0.00000000e+00	2.65332641e-169
31	3.58944344e-23	9.89639229e-50
32	1.49382517e-11	5.56536866e-57
33	1.76435994e-181	6.41336717e-03
34	9.18221721e-35	1.57763091e-19
35	0.00000000e+00	0.00000000e+00
36	0.00000000e+00	1.17820292e-152
37	2.19569213e-51	2.37809987e-49
38	4.21402987e-115	1.20342029e-133
39	1.16869285e-21	3.48538483e-30
40	5.34561549e-236	0.00000000e+00
41	1.02155907e-10	9.89896224e-57
42	4.92848082e-72	1.24696089e-13
43	4.85406128e-136	1.12111644e-88
44	6.28843116e-46	3.44276015e-35
45	7.25672839e-34	7.38947194e-27
46	1.49995037e-04	3.71491057e-26
47	2.51313951e-23	7.87100861e-11
48	1.00587806e-11	2.18012926e-71
49	0.00000000e+00	0.00000000e+00
50	2.71338719e-141	3.29856111e-53
51	1.01432816e-11	2.87622727e-42
52	1.27662157e-04	5.86424234e-10
53	1.20989954e-91	2.24147485e-30
54	6.70075855e-42	4.47072697e-70
55	7.37722199e-19	8.08217052e-18
56	8.82727491e-30	9.33995371e-170
57	1.24286316e-117	1.78740363e-19
58	0.00000000e+00	0.00000000e+00
59	9.02963330e-18	4.36776471e-54
60	7.47063154e-31	3.52837840e-46
61	7.88371167e-13	1.85802677e-24
62	0.00000000e+00	3.92964711e-272
63	5.56550459e-24	3.30004122e-26
64	2.63433776e-10	7.90469502e-37
65	1.00669711e-12	5.94019170e-34
66	1.50013968e-09	1.11220770e-61
67	6.71617437e-84	9.13874840e-192
68	6.51599236e-26	2.67655892e-24
69	2.87537889e-82	3.36296330e-144
70	2.44023538e-16	8.61098403e-54
71	4.00534523e-34	3.49990730e-30
72	3.24943412e-20	1.10656368e-36
73	7.65249581e-11	1.87394194e-40
74	2.63294564e-03	3.79712621e-04
75	1.17923863e-22	1.57326854e-63
76	9.49544393e-41	2.36301802e-160
77	1.03882850e-70	6.81749883e-44
78	1.00720824e-34	5.81601932e-05
79	1.19853355e-03	1.43343793e-20
80	1.98773774e-05	1.68123523e-30
81	3.37093683e-108	2.41641820e-227
82	1.67476290e-91	2.48211820e-02
83	2.66734539e-106	2.06266921e-29
84	1.70745072e-22	2.19287683e-46
85	6.91776689e-191	1.64235662e-287
86	1.48569886e-108	2.10681109e-173
87	2.47945091e-59	1.08911265e-314
88	1.45387033e-05	7.81736051e-25
89	0.00000000e+00	0.00000000e+00
90	3.47479979e-130	6.07453236e-06
91	1.16016805e-11	1.03172453e-03
92	1.80737090e-10	3.37049368e-29
93	8.08125289e-05	2.05112347e-25
94	4.04191741e-21	4.96961819e-57
95	1.74520426e-96	1.72580499e-06
96	3.80238238e-94	3.50812418e-197
97	9.08166633e-106	1.16016317e-38
98	8.18074779e-93	5.80746498e-32
99	2.55280708e-07	8.64134992e-18
100	3.65398427e-18	1.06214651e-24
101	2.51594844e-13	1.86075522e-19
102	4.33397953e-36	1.31611433e-50
103	0.00000000e+00	0.00000000e+00
104	2.87601518e-22	3.95147678e-23
105	1.05186073e-05	5.30500189e-28
106	1.21329447e-27	1.27574957e-48
107	1.88606629e-28	2.68640743e-33
108	9.58768100e-55	9.05789270e-17
109	8.90123343e-36	0.00000000e+00
110	1.11304856e-03	3.35846748e-02
111	3.36016187e-95	2.50517269e-18
112	9.19160697e-58	2.79040062e-08
113	3.61148754e-23	8.84439301e-46
114	1.27522750e-09	2.71437141e-43
115	4.59006328e-58	2.97692178e-61
116	4.06519238e-12	1.76104809e-35
117	2.69323364e-46	4.01884001e-96
118	4.58314666e-06	3.39475336e-36
119	4.45460897e-46	1.81325184e-58
120	9.15229199e-33	3.44885141e-32
121	5.91860170e-06	1.75576192e-28
122	1.49758805e-11	1.11110514e-31
123	0.00000000e+00	0.00000000e+00
124	3.87065256e-132	5.30203937e-05
125	5.56026733e-15	1.69461135e-87
126	4.75853530e-11	4.36809464e-33
127	4.53736224e-11	5.99153945e-17
128	1.92278926e-95	1.42293398e-275
129	1.14462897e-21	3.17409969e-28
130	2.77705106e-24	1.98523073e-15
131	2.81527535e-08	8.49031207e-06
132	3.18215944e-67	9.27064295e-77
133	1.54573833e-54	1.31015105e-16
134	0.00000000e+00	0.00000000e+00
135	0.00000000e+00	0.00000000e+00
136	2.07122130e-13	1.22843960e-57
137	2.40964213e-213	1.54692276e-198
138	2.26007207e-30	8.31927488e-72
139	6.38432840e-80	5.27289333e-07
140	6.25277224e-59	2.63845167e-167
141	1.51264402e-20	9.38753745e-34
142	3.02684594e-25	3.95467370e-23
143	1.44976510e-50	3.09920083e-20
144	1.97802117e-58	5.81673560e-16
145	6.58598213e-13	2.11778203e-64
146	5.77902158e-25	1.82098121e-20
147	1.33695264e-87	2.82402956e-07
148	4.52203710e-44	1.69541552e-13
149	0.00000000e+00	0.00000000e+00
150	1.77776441e-08	5.34153343e-13
151	2.06408441e-128	9.14671217e-47
152	1.03182903e-42	9.38568741e-39
153	3.81652486e-40	2.98926247e-200
154	2.68260473e-133	1.16365770e-03
155	4.97974386e-03	6.22521839e-12
156	9.57185757e-10	4.39182024e-33
157	2.16055464e-36	9.76295425e-25
158	2.63492665e-118	7.30796346e-159
159	6.79643575e-04	3.40706425e-74
160	7.50866390e-11	4.74288587e-30
161	5.56363094e-26	2.07096135e-31
162	9.45264388e-43	1.37445784e-30
163	3.84295385e-03	1.44119736e-11
164	4.96800067e-157	1.20910377e-192
165	6.14122739e-139	2.29710315e-72
166	7.65167739e-90	3.24457948e-12
167	4.59450708e-23	1.01209683e-47
168	8.49999511e-30	4.18101064e-41
169	3.27922177e-19	1.27104933e-30
170	2.26335914e-285	1.96985567e-46
171	1.08503746e-12	9.70923723e-05
172	4.81010406e-14	1.60208583e-54
173	1.61211544e-144	0.00000000e+00
174	1.54243550e-07	2.67209803e-26
175	2.66171201e-14	2.99820074e-60
176	1.06273284e-04	4.46343251e-33
177	3.47941113e-07	6.50655698e-40
178	3.34195941e-42	2.95317911e-32
179	6.11137473e-52	0.00000000e+00
180	4.80729135e-24	7.38581492e-14
181	3.59229950e-08	9.27489960e-07
182	2.38265494e-03	6.25272019e-06
183	4.71486622e-47	3.99563640e-13
184	3.07723156e-199	8.54368562e-300
185	5.99249029e-80	4.92792251e-06
186	1.17421290e-109	1.45477258e-04
187	1.95001504e-74	1.62931016e-30
188	5.25963182e-08	2.32144092e-36
189	1.87012995e-16	2.06572286e-23
190	6.47776611e-104	0.00000000e+00
191	1.89776154e-13	2.43447136e-53
192	3.72103568e-102	2.00495949e-13
193	6.12472284e-15	1.50758503e-29
194	8.68834570e-12	2.45040490e-37
195	3.15149459e-55	2.20909017e-23
196	1.35512833e-21	3.67444968e-17
197	2.16487108e-42	6.34434914e-18
198	2.90477143e-14	3.85588595e-42
199	3.36737934e-54	5.29451331e-49
200	0.00000000e+00	0.00000000e+00
201	7.48344389e-37	2.12217384e-86
202	8.04064315e-171	0.00000000e+00
203	0.00000000e+00	0.00000000e+00
204	1.22563240e-10	3.93613048e-46
205	4.38773992e-08	7.70977640e-38
206	5.21643434e-39	1.76883436e-07
207	4.84858340e-136	5.58985679e-185
208	9.91399781e-28	8.03382227e-242
209	1.77713427e-60	4.27686441e-05
210	2.15394270e-62	2.46962298e-150
211	1.46898421e-55	1.85130919e-07
212	0.00000000e+00	0.00000000e+00
213	6.09416444e-69	1.10778428e-21
214	3.40266723e-48	2.53433804e-31
215	4.96640786e-30	2.93652144e-12
216	2.62149618e-02	4.66468624e-09
217	7.11455199e-04	5.36813621e-33
218	9.71047688e-09	2.14652329e-36
219	3.33122287e-16	1.31797191e-52
220	4.85935883e-24	2.17005084e-16
221	1.94705220e-131	1.58432375e-04
222	2.21741202e-63	4.00326997e-02
223	2.37166286e-08	4.06305574e-05
224	5.20198905e-31	1.68924922e-33
225	2.55935188e-26	1.41684416e-30
226	6.91068262e-08	4.84881406e-35
227	2.31860534e-24	1.42856610e-46
228	1.96078620e-44	7.17644510e-89
229	3.03086026e-03	5.47262966e-05
230	3.07676840e-45	2.52726841e-05
231	6.84119727e-129	1.85202861e-10
232	1.00275133e-12	7.36842817e-24
233	2.27050913e-39	1.45379609e-36
234	3.77433039e-35	7.80929313e-45
235	5.48795281e-09	1.45898029e-05
236	2.15834089e-79	1.03348719e-80
237	1.05371132e-14	3.96634825e-40
238	4.21652000e-266	0.00000000e+00
239	5.19263178e-12	1.06523683e-12
240	1.00837591e-126	1.92913313e-09
241	0.00000000e+00	0.00000000e+00
242	1.03286444e-230	0.00000000e+00
243	1.20345522e-16	1.44161377e-43
244	0.00000000e+00	0.00000000e+00
245	2.61630383e-23	4.70927833e-46
246	1.61482609e-36	8.26645981e-31
247	0.00000000e+00	0.00000000e+00
248	0.00000000e+00	0.00000000e+00
249	2.44664075e-07	8.28996711e-28
250	4.59619812e-42	1.90032842e-03
251	2.78534480e-11	1.01410698e-31
252	5.17462908e-03	1.27622335e-08
253	9.42357698e-83	2.13228477e-116
254	2.39835097e-04	6.40533679e-56
255	7.95218696e-65	3.30672668e-37
256	4.56717002e-41	1.82962037e-67
257	4.74551001e-75	3.15107546e-09
258	2.82130191e-90	9.06041658e-13
259	4.00519746e-129	5.68530102e-86
260	1.57939523e-34	4.96724259e-217
261	0.00000000e+00	0.00000000e+00
262	5.82016406e-65	3.75486865e-29
263	4.75093666e-93	2.20546112e-08
264	9.14752529e-11	6.43694066e-13
265	2.49377902e-14	1.01274020e-07
266	1.18046492e-146	1.46808817e-04
267	1.29498152e-23	2.45054886e-34
268	2.12039357e-146	2.06121772e-33
269	1.31647135e-08	1.09003099e-22
270	2.36663490e-138	3.22701866e-92
271	1.33923603e-77	0.00000000e+00
272	9.42172704e-79	2.96928292e-50
273	1.35796999e-35	6.40861434e-14
274	2.03454311e-30	1.40352980e-23
275	3.63488333e-10	8.80520597e-69
276	1.93342232e-60	3.63538992e-21
277	1.56128375e-15	9.18567152e-38
278	1.78024234e-07	4.77154528e-13
279	5.36279899e-05	4.86930852e-15
280	1.22450405e-04	6.17484233e-08
281	1.42826887e-07	2.67768365e-23
282	8.32234323e-82	7.47729738e-10
283	2.18710407e-02	3.23025091e-10
284	1.27729777e-41	1.22521168e-10
285	2.60367082e-01	2.52896973e-105
286	2.68407196e-18	3.11511129e-10
287	5.57753841e-30	1.72569866e-24
288	4.60004160e-281	0.00000000e+00
289	0.00000000e+00	0.00000000e+00
290	1.96195190e-23	1.68544469e-41
291	0.00000000e+00	0.00000000e+00
292	3.08054533e-18	3.12896691e-52
293	4.52505346e-23	4.22897849e-23
294	2.33386478e-102	4.77414763e-51
295	1.32641871e-13	7.87068227e-55
296	2.72134135e-41	1.67780926e-43
297	5.14179464e-09	1.99716269e-31
298	1.92974203e-116	2.21518510e-36
299	3.48116456e-222	8.47780001e-63
300	3.73834030e-10	1.38203507e-36
301	1.34391353e-04	2.48529423e-21
302	6.26619330e-36	2.40162722e-21
303	0.00000000e+00	0.00000000e+00
304	6.86666437e-04	7.07732153e-22
305	0.00000000e+00	0.00000000e+00
306	1.26916251e-07	2.38462838e-29
307	0.00000000e+00	4.79317667e-255
308	0.00000000e+00	0.00000000e+00
309	3.36290523e-28	4.92505902e-65
310	5.96935215e-08	5.29058711e-60
311	8.10185442e-13	1.83298616e-46
312	2.17603863e-21	9.34803579e-07
313	2.04877905e-46	2.36655144e-03
314	0.00000000e+00	4.82549760e-257
315	0.00000000e+00	0.00000000e+00
316	8.44226819e-18	5.44367157e-41
317	2.68879755e-03	1.20640874e-08
318	3.65743156e-54	2.27783847e-280
319	5.00153228e-124	4.10432490e-144
320	1.09202311e-04	8.96140584e-20
321	2.27554825e-06	2.40358247e-11
322	8.86967697e-06	5.58818540e-53
323	1.67830598e-121	2.09824553e-04
324	4.95478641e-136	1.05529958e-04
325	3.66991008e-25	3.46355836e-04
326	9.56403935e-109	9.71960538e-314
327	5.23976370e-07	1.88308712e-31
328	2.52381542e-02	2.67413985e-13
329	2.55289984e-04	2.49219623e-21
330	2.27355301e-75	1.23077513e-07
331	2.35296167e-25	1.87699302e-59
332	5.32714543e-21	6.17489906e-04
333	4.99407270e-171	3.43681947e-78
334	9.28298636e-101	2.97231100e-86
335	6.70689270e-28	2.22571146e-23
336	2.37315280e-07	4.06959369e-22
337	1.59748503e-12	2.44145012e-95
338	9.88131292e-323	2.40082967e-74
339	2.49994178e-190	3.09136450e-85
340	3.30839891e-33	1.55735422e-237
341	4.97892118e-55	3.09222760e-04
342	4.18417782e-11	4.38107937e-06
343	4.03759658e-07	4.77990002e-16
344	3.09770682e-38	1.88578907e-17
345	7.99929272e-04	1.37713349e-07
346	5.59083360e-104	6.87140421e-77
347	6.63556230e-50	7.23654388e-09
348	2.60624037e-10	8.46062539e-45
349	1.75513936e-02	2.38193549e-08
350	2.41216308e-06	4.53953497e-26
351	0.00000000e+00	0.00000000e+00
352	0.00000000e+00	0.00000000e+00
353	9.26459654e-06	4.59976690e-16
354	4.50271803e-24	5.14267730e-54
355	1.02114463e-129	6.89458339e-131
356	3.48662151e-105	3.52958638e-48
357	4.67979139e-09	1.22827405e-07
358	1.26164780e-24	5.61766357e-89
359	0.00000000e+00	0.00000000e+00
360	2.12267181e-11	3.38059630e-06
361	6.52611683e-26	1.15569597e-03
362	2.90008505e-46	4.44402361e-21
363	0.00000000e+00	0.00000000e+00
364	8.65081363e-26	7.08154161e-50
365	9.62471907e-27	3.19931176e-28
366	1.58439538e-22	8.67558150e-60
367	2.04610844e-08	9.53452822e-35
368	9.67698966e-04	1.26817894e-20
369	2.52610102e-34	7.90960466e-05
370	8.16209883e-155	0.00000000e+00
371	1.61125966e-48	1.57118978e-60
372	1.42696336e-138	3.74697031e-14
373	5.15581446e-18	2.07390940e-13
374	2.10778811e-64	7.58185526e-23
375	6.10662220e-119	1.26127850e-232
376	8.98359167e-251	0.00000000e+00
377	0.00000000e+00	4.29592370e-36
378	0.00000000e+00	0.00000000e+00
379	4.01084238e-15	3.73536382e-46
380	1.01503186e-05	1.41860543e-25
381	0.00000000e+00	0.00000000e+00
382	4.86141810e-31	3.64082836e-07
383	7.18876386e-137	0.00000000e+00
384	9.77428482e-197	5.47140712e-13
385	3.83054749e-07	6.67037722e-29
386	4.00791296e-19	1.04465930e-83
387	0.00000000e+00	0.00000000e+00
388	3.25771826e-99	3.25488773e-113
389	6.65094151e-51	2.35263138e-16
390	1.68948160e-190	2.04515479e-152
391	0.00000000e+00	0.00000000e+00
392	4.11884767e-137	5.15905014e-37
393	4.18543735e-23	7.95606469e-74
394	6.51860943e-39	2.62587518e-51
395	2.42191720e-03	1.42633844e-13
396	1.81622030e-22	3.01338194e-60
397	2.55387930e-42	3.42419206e-40
398	2.09347487e-43	2.51574912e-15
399	1.46616078e-50	2.83042057e-12
400	2.40106906e-28	1.56919238e-86
401	1.07888030e-18	1.35195458e-26
402	1.66642561e-18	7.63449287e-33
403	9.59645985e-05	5.41008357e-22
404	8.60539291e-56	5.55563376e-229
405	1.68358376e-08	5.11836838e-47
406	2.04463581e-126	1.76041447e-90
407	0.00000000e+00	0.00000000e+00
408	1.32785970e-12	4.42876872e-84
409	6.56757811e-06	9.57541216e-30
410	0.00000000e+00	7.20373200e-300
411	5.74976254e-22	3.63628953e-112
412	1.36664479e-48	2.31389289e-64
413	2.67474876e-06	3.25453912e-03
414	1.09165277e-09	3.86864757e-01
415	2.46812495e-38	4.33558789e-49
416	1.66017338e-04	1.14774062e-31
417	2.53287283e-73	9.54884010e-71
418	4.60118016e-102	8.02849365e-189
419	2.22729026e-07	5.62534358e-13
420	2.40296452e-149	2.14396948e-89
421	1.48736455e-05	1.62443141e-16
422	2.14858283e-33	1.73594272e-20
423	1.49401713e-04	3.57113574e-19
424	5.10314335e-39	9.27107806e-11
425	3.76381301e-05	8.59428272e-16
426	7.05291003e-09	5.12783765e-43
427	1.71427322e-08	6.16351014e-12
428	1.62546412e-04	1.02691838e-05
429	0.00000000e+00	0.00000000e+00
430	1.13922565e-84	3.36910174e-03
431	1.03680257e-98	1.64704393e-07
432	0.00000000e+00	0.00000000e+00
433	5.03282841e-25	2.85356923e-59
434	4.76057725e-30	2.15400513e-80
435	9.82872203e-10	8.40996652e-25
436	4.21441952e-12	1.00509009e-18
437	3.72990078e-171	2.09546909e-91
438	9.05671313e-04	1.13114102e-05
439	0.00000000e+00	0.00000000e+00
440	2.01965190e-118	4.88350555e-36
441	0.00000000e+00	0.00000000e+00
442	9.22590883e-77	1.19937707e-11
443	3.19442634e-160	1.86723958e-57
444	1.98464732e-06	3.45670238e-24
445	4.36595231e-60	8.00929377e-44
446	1.71053413e-11	7.31624243e-18
447	1.42740030e-03	4.34740285e-46
448	7.68232467e-46	8.30309290e-30
449	4.47934205e-140	7.58660464e-04
450	3.08492994e-06	9.16991447e-31
451	3.01383796e-55	6.94007538e-71
452	3.89695305e-48	1.94039181e-133
453	1.30722660e-22	2.28949628e-31
454	2.20674534e-26	1.30666056e-41
455	4.05266515e-05	1.77722602e-26
456	4.39927851e-57	7.98272617e-89
457	5.65013886e-21	8.19445713e-41
458	2.92779506e-17	2.50859210e-10
459	3.29143429e-08	3.24192113e-41
460	8.76392574e-23	7.09260418e-176
461	5.22023233e-183	4.05125215e-278
462	9.10805368e-08	7.95602837e-08
463	2.64595874e-41	2.47042138e-137
464	3.04647447e-29	4.42405999e-23
465	2.98557024e-50	2.97293207e-09
466	9.31314072e-08	2.00988594e-18
467	8.55284483e-61	4.84268197e-18
468	9.92303058e-15	2.00874094e-04
469	0.00000000e+00	0.00000000e+00
470	7.77850542e-19	2.93923766e-43
471	4.93394486e-16	9.76154163e-17
472	2.17267383e-11	3.09430465e-31
473	1.15160775e-14	3.10807249e-40
474	3.95897850e-89	1.39389786e-122
475	4.34027207e-41	2.36399239e-77
476	6.84225000e-74	6.50087684e-04
477	1.95685951e-14	1.27970119e-35
478	1.54603158e-176	2.79025795e-71
479	0.00000000e+00	1.43829747e-41
480	1.06874700e-02	1.23473185e-01
481	8.83532873e-52	1.62453820e-03
482	1.68985497e-05	6.66059470e-12
483	2.16934564e-85	3.23586206e-29
484	0.00000000e+00	0.00000000e+00
485	2.56239328e-31	8.02189564e-13
486	3.70050844e-58	1.85667798e-08
487	1.74866893e-03	7.45310472e-89
488	0.00000000e+00	0.00000000e+00
489	4.79307573e-19	8.92811005e-41
490	1.00287999e-26	5.51955741e-14
491	2.32774242e-07	1.76659862e-28
492	0.00000000e+00	9.82383632e-125
493	4.08670058e-06	7.25925484e-04
494	2.04303438e-129	9.17320085e-54
495	1.00210457e-13	1.78100625e-56
496	1.56950091e-22	7.30751576e-17
497	6.54224882e-77	1.13126156e-13
498	6.54682075e-136	0.00000000e+00
499	1.97575426e-85	9.27730169e-06
500	0.00000000e+00	0.00000000e+00
501	0.00000000e+00	0.00000000e+00
502	0.00000000e+00	0.00000000e+00
503	2.47902708e-07	1.98569424e-36
504	1.99161597e-39	1.17245477e-55
505	7.19545064e-02	4.06390028e-07
506	4.20538713e-04	1.70423916e-11
507	4.85804041e-25	3.01655245e-25
508	5.44157018e-07	6.33340970e-21
509	2.26261570e-16	1.17795383e-09
510	1.02143827e-10	4.17949044e-21
511	9.00429191e-16	5.51082981e-24
512	1.87590879e-115	1.75597446e-60
513	1.28369803e-39	1.54635661e-14
514	4.91699908e-03	2.60500651e-26
515	1.19491792e-153	7.50121932e-30
516	2.66722165e-06	4.88176963e-30
517	1.14880590e-97	4.65041804e-17
518	3.81041108e-132	2.47654576e-09
519	2.86420093e-30	2.62346249e-03
520	9.44677655e-15	3.80106945e-38
521	1.09660619e-48	2.56635413e-13
522	7.91091305e-171	1.68338125e-12
523	2.48544018e-04	8.96937794e-08
524	3.25823906e-06	1.72369026e-11
525	2.75719927e-89	7.55532878e-10
526	7.72872435e-27	4.58323143e-09
527	6.33446474e-76	9.62192420e-13
528	0.00000000e+00	0.00000000e+00
529	4.21459262e-10	1.43526765e-02
530	5.22509534e-08	5.75720278e-52
531	8.96020097e-05	1.46782320e-27
532	1.19265040e-10	9.23667267e-102
533	4.65616670e-05	2.20017173e-03
534	3.54094422e-129	1.48788531e-03
535	2.78155839e-68	1.66674729e-21
536	1.10930778e-04	4.53454698e-05
537	4.24693949e-38	1.03259920e-120
538	1.64719253e-34	5.66589194e-67
539	1.26487071e-33	3.07203188e-29
540	9.43604196e-06	4.41610148e-08
541	3.60082630e-83	7.35789042e-14
542	5.57346970e-06	1.08256620e-25
543	0.00000000e+00	1.00868417e-260
544	0.00000000e+00	0.00000000e+00
545	9.46141748e-49	2.82395145e-22
546	4.10034908e-17	4.35179322e-19
547	7.11780218e-81	6.76418557e-04
548	9.89340481e-08	1.41543889e-16
549	2.67388715e-01	2.77255166e-107
550	1.47209010e-05	8.62109194e-35
551	1.47069230e-09	1.18408092e-09
552	1.00458565e-30	2.38328366e-43
553	2.43357568e-34	6.97240499e-46
554	4.32928499e-04	1.38965371e-20
555	7.60942405e-42	9.96337569e-10
556	0.00000000e+00	2.54458845e-75
557	5.21008907e-17	4.41215002e-28
558	5.91419655e-13	1.12318845e-09
559	7.76260185e-06	6.30269807e-23
560	3.64654852e-03	9.00909738e-17
561	6.18227612e-05	3.85046312e-34
562	0.00000000e+00	0.00000000e+00
563	1.40905747e-05	3.41357762e-24
564	6.82500162e-19	2.17258595e-38
565	1.03115433e-38	3.99315469e-72
566	3.89536572e-54	3.24060801e-80
567	7.38614833e-34	1.81693127e-55
568	6.85047666e-179	0.00000000e+00
569	7.81883379e-52	2.56810548e-18
570	8.28398245e-06	1.71509890e-10
571	1.02061422e-138	1.50389939e-03
572	4.33784444e-16	9.13115199e-42
573	0.00000000e+00	0.00000000e+00
574	1.18928417e-03	2.20129136e-04
575	8.77684438e-07	1.02558276e-25
576	1.15676717e-49	2.61357195e-22
577	6.58847484e-19	1.30055686e-74
578	9.68772611e-12	3.11401584e-19
579	0.00000000e+00	0.00000000e+00
580	1.59466624e-08	2.50554285e-50
581	1.70882125e-42	1.70833459e-32
582	2.46538730e-15	1.45572806e-20
583	6.53524810e-37	3.45161974e-22
584	1.97606483e-31	1.97119770e-42
585	8.31889235e-04	8.86883328e-43
586	0.00000000e+00	0.00000000e+00
587	9.51795979e-27	8.74717010e-58
588	2.24425037e-42	2.69665564e-17
589	7.80642397e-10	2.69968307e-16
590	2.74924387e-10	1.39411555e-40
591	5.27530592e-62	2.96294512e-36
592	2.05864345e-45	4.40532638e-41
593	5.23907882e-09	1.22798358e-22
594	1.24170948e-06	3.48583294e-06
595	0.00000000e+00	5.85633516e-139
596	1.79273573e-07	7.61136626e-09
597	8.63564683e-26	4.01497653e-52
598	4.74797385e-52	1.04791513e-10
599	3.81283792e-09	1.39785051e-11
600	0.00000000e+00	0.00000000e+00
601	7.71365278e-06	4.59177022e-17
602	1.64763643e-03	7.65820687e-18
603	1.02369969e-12	4.46468357e-37
604	1.09376528e-48	2.87458485e-100
605	3.55672833e-62	5.60314001e-266
606	7.95719291e-09	5.64268045e-53
607	1.00823400e-09	2.71852260e-46
608	4.69397363e-11	1.08267963e-59
609	1.92929699e-37	1.66557822e-28
610	9.05907913e-22	1.35799311e-84
611	1.12010420e-04	4.24716442e-07
612	1.59584660e-12	2.68267430e-127
613	1.16277726e-23	1.62515203e-44
614	1.58987421e-105	3.40253828e-55
615	2.95616844e-06	8.63986882e-40
616	8.00555810e-05	7.35492981e-29
617	2.11131338e-11	4.54533351e-10
618	1.71590816e-140	8.31372944e-18
619	0.00000000e+00	0.00000000e+00
620	1.95399386e-49	4.66406438e-03
621	7.29197755e-17	2.66205825e-17
622	2.74996673e-05	1.65977010e-41
623	1.70031872e-09	4.07347141e-47
624	3.66851880e-13	2.57167521e-17
625	2.90411327e-62	2.05018005e-52
626	3.67431233e-23	8.50122083e-24
627	1.56128802e-04	8.96212147e-28
628	6.26634145e-87	3.28917166e-10
629	1.23723745e-74	5.59254360e-02
630	9.53381539e-47	2.12331345e-73
631	2.09080870e-96	1.18178660e-16
632	5.46557366e-164	2.62640677e-103
633	6.93794901e-36	1.02740999e-09
634	0.00000000e+00	0.00000000e+00
635	4.36893457e-15	9.54039069e-19
636	0.00000000e+00	0.00000000e+00
637	1.27257128e-06	1.03181433e-25
638	2.26894920e-14	1.09666057e-33
639	4.23506583e-15	2.92798566e-39
640	2.03756600e-21	4.91819883e-38
641	2.33938880e-74	6.01388831e-92
642	1.88422366e-11	5.50995115e-30
643	8.80661469e-32	3.45922365e-08
644	1.75469063e-13	1.63413707e-34
645	4.12339630e-37	7.40596938e-30
646	3.77100498e-28	3.58543459e-75
647	4.75240979e-16	4.49636833e-16
648	4.57537362e-03	7.22022458e-34
649	5.39044872e-08	4.16221160e-51
650	0.00000000e+00	8.71237890e-131
651	3.64209061e-08	3.55230663e-14
652	1.43013644e-46	1.39123753e-23
653	6.47204411e-04	6.32980526e-04
654	7.06238043e-112	1.59064931e-13
655	6.58011084e-34	6.08648528e-13
656	5.48592948e-14	2.42095407e-20
657	5.93796241e-22	8.53570919e-29
658	7.04025017e-20	8.74425871e-45
659	0.00000000e+00	0.00000000e+00
660	1.80251172e-08	1.36994080e-22
661	1.18744356e-06	3.47159266e-18
662	1.64398728e-31	2.41386951e-05
663	6.28747322e-113	9.79868810e-12
664	3.14462792e-16	1.49467445e-116
665	0.00000000e+00	0.00000000e+00
666	1.52472163e-04	7.43386271e-34
667	0.00000000e+00	0.00000000e+00
668	9.25424121e-86	2.03435348e-07
669	3.00751131e-144	1.88754414e-153
670	3.28217607e-86	1.09246581e-04
671	3.71263633e-15	1.46843365e-27
672	5.52231838e-122	1.28328741e-08
673	8.06099067e-47	1.75938040e-04
674	0.00000000e+00	0.00000000e+00
675	1.69312692e-55	1.44582652e-81
676	1.19651288e-28	2.13563322e-46
677	0.00000000e+00	0.00000000e+00
678	3.91811565e-20	1.44071144e-29
679	1.35535649e-05	1.62785808e-28
680	6.54958696e-03	2.72110978e-03
681	0.00000000e+00	1.97071748e-116
682	0.00000000e+00	0.00000000e+00
683	7.58791409e-20	6.31618610e-35
684	8.45252833e-60	5.49838472e-59
685	0.00000000e+00	0.00000000e+00
686	3.77095506e-99	4.60147485e-306
687	7.64690955e-03	1.20851795e-03
688	1.70820557e-23	4.17740024e-22
689	5.68605518e-09	3.22742413e-40
690	1.71860605e-10	5.52030626e-81
691	2.42513323e-19	4.53892892e-26
692	2.77984389e-09	6.90396523e-30
693	6.35172208e-22	1.25622646e-23
694	2.04737198e-13	1.93595473e-29
695	1.30212491e-30	6.59896027e-20
696	1.62091343e-26	3.52998496e-36
697	2.05244153e-37	1.33155987e-16
698	7.73310475e-38	3.00191864e-16
699	0.00000000e+00	0.00000000e+00
700	6.51065041e-11	2.64932741e-22
701	3.65174355e-84	6.22509769e-07
702	4.24615760e-40	4.19467274e-47
703	2.41306732e-06	4.52823245e-11
704	3.55280987e-13	6.51711590e-62
705	0.00000000e+00	0.00000000e+00
706	2.85583870e-41	2.85445179e-111
707	9.99578262e-23	5.73720338e-04
708	7.32396623e-21	4.27114303e-40
709	1.66753929e-17	3.12986381e-81
710	3.56165985e-06	5.95408795e-30
711	5.32272652e-175	3.46726884e-12
712	8.48327817e-23	6.47103846e-32
713	8.20907668e-24	8.40626723e-50
714	2.26339667e-20	6.72037744e-24
715	8.25131849e-13	2.53923270e-40
716	4.44242694e-60	1.54676148e-148
717	3.22914702e-07	2.04825223e-06
718	1.61540813e-10	6.83979176e-23
719	1.12776014e-29	2.84144683e-59
720	1.28113394e-115	4.02266075e-09
721	6.04062672e-25	4.34384206e-52
722	6.03252137e-08	2.93324743e-49
723	1.12778910e-46	9.82421627e-19
724	3.19479487e-12	3.69432691e-15
725	4.60485829e-16	2.17332534e-44
726	7.68320778e-60	2.56674291e-03
727	1.76125503e-29	7.36967162e-11
728	3.45897644e-51	2.49158501e-12
729	1.56180986e-275	0.00000000e+00
730	4.40742194e-21	3.19189196e-33
731	6.27945873e-07	3.53157205e-11
732	1.28264889e-34	2.51501538e-56
733	6.89144836e-09	9.74991059e-51
734	2.64770551e-11	8.55767493e-31
735	9.54558432e-14	1.07860760e-20
736	1.19022006e-08	1.50355093e-107
737	3.33175113e-08	1.23326923e-15
738	6.29086714e-147	3.33681972e-68
739	2.91522519e-03	3.17555544e-19
740	4.58601861e-10	2.62161210e-58
741	7.00359555e-53	1.29519559e-43
742	1.15061696e-15	7.27147765e-32
743	1.98305632e-04	2.45747780e-14
744	5.81932322e-229	3.95043181e-33
745	1.18250294e-04	6.03609809e-37
746	2.01689104e-25	1.74819067e-87
747	1.50840419e-71	3.40052705e-10
748	5.61475850e-71	7.59059588e-04
749	1.06848480e-03	6.26458660e-03
750	3.45394318e-19	2.02019260e-08
751	2.67599573e-14	3.22258110e-15
752	1.11603792e-05	1.61331101e-29
753	9.79658642e-10	4.29399145e-73
754	1.27535294e-05	7.03027914e-24
755	8.70044257e-44	2.41101099e-04
756	4.09021853e-58	1.83790973e-82
757	3.15283275e-06	2.26756504e-25
758	2.45126316e-46	4.18284203e-35
759	1.38927271e-06	1.20354366e-44
760	7.89605162e-28	1.05211391e-143
761	1.65546416e-07	8.27210423e-24
762	5.47720201e-133	1.58541187e-81
763	1.67416585e-177	4.60103621e-111
764	8.17873423e-37	6.16595033e-55
765	4.44236372e-13	3.42082018e-42
766	4.01033428e-249	0.00000000e+00
767	2.47636424e-05	5.19506942e-08
768	5.84098472e-08	1.83538095e-44
769	0.00000000e+00	0.00000000e+00
770	0.00000000e+00	0.00000000e+00
771	3.70830604e-37	7.25767611e-06
772	2.04365124e-38	5.51413549e-15
773	7.47025155e-41	1.51610167e-16
774	4.43028053e-28	1.17508012e-60
775	8.18351329e-36	6.87733252e-54
776	0.00000000e+00	0.00000000e+00
777	5.97489304e-42	3.02424444e-73
778	3.15967049e-91	1.74641764e-177
779	9.44174117e-17	1.38746397e-08
780	2.20946072e-12	5.96121802e-62
781	4.99449198e-21	3.58065804e-26
782	3.39746786e-107	6.42796431e-06
783	1.05638224e-13	4.51474500e-22
784	2.71978457e-161	4.30029150e-138
785	4.46338937e-67	3.20545065e-219
786	5.91078238e-192	4.08205698e-40
787	2.25204422e-66	1.73704643e-06
788	5.91786985e-11	2.07101930e-06
789	0.00000000e+00	9.88131292e-324
790	2.75823657e-17	3.39656510e-52
791	1.61871532e-24	1.29174953e-91
792	7.57553158e-51	9.13582070e-72
793	1.50484691e-05	4.88206760e-30
794	2.25761802e-06	9.40788562e-07
795	4.89539170e-49	1.40763440e-06
796	1.42875504e-11	1.50950632e-15
797	3.60138497e-33	3.38396338e-25
798	1.23280352e-225	0.00000000e+00
799	1.60558543e-09	5.08796617e-15
800	3.90454791e-30	7.91929904e-23
801	0.00000000e+00	0.00000000e+00
802	1.55169110e-72	1.99927161e-26
803	4.84678480e-33	1.21165311e-86
804	2.29117431e-158	3.43251412e-15
805	4.32084653e-14	1.00923011e-10
806	1.94901306e-57	8.82429530e-15
807	1.10059082e-27	2.54911327e-47
808	1.56610115e-02	3.18075611e-08
809	1.23272454e-141	8.83779624e-13
810	1.39216623e-46	8.03754187e-52
811	4.85686932e-34	1.74559267e-26
812	2.18244890e-09	1.51117907e-50
813	8.76512633e-04	4.89251452e-03
814	4.37132171e-141	0.00000000e+00
815	7.98183311e-24	1.93852053e-35
816	0.00000000e+00	9.33672165e-93
817	0.00000000e+00	0.00000000e+00
818	2.50591566e-35	4.96097223e-38
819	1.02227941e-06	9.92094758e-04
820	1.82338118e-33	5.52847878e-15
821	2.88841728e-22	5.06179653e-36
822	0.00000000e+00	0.00000000e+00
823	1.95219284e-17	5.54489788e-207
824	0.00000000e+00	0.00000000e+00
825	0.00000000e+00	3.94018256e-168
826	3.46013956e-35	6.52638566e-35
827	7.66160228e-24	4.36675402e-44
828	2.29128931e-05	2.97331655e-21
829	8.92434622e-105	7.57227063e-20
830	3.06374458e-15	2.96549686e-61
831	1.95678809e-22	2.01634276e-102
832	0.00000000e+00	0.00000000e+00
833	0.00000000e+00	0.00000000e+00
834	0.00000000e+00	1.66866431e-26
835	3.19394387e-82	5.71041580e-30
836	2.77521042e-180	2.65134466e-183
837	2.14716646e-17	1.07353151e-47
838	7.70528768e-88	6.69898992e-36
839	0.00000000e+00	0.00000000e+00
840	1.95823475e-54	9.42977889e-42
841	2.60387202e-04	9.68932882e-28
842	6.23544212e-07	1.62556745e-29
843	3.35466153e-16	3.11973963e-61
844	1.51983042e-09	9.25467432e-24
845	5.98907459e-16	3.73218850e-98
846	4.02896288e-10	5.24393753e-09
847	2.32907341e-10	3.87606840e-38
848	6.10957369e-39	3.82822676e-06
849	1.61697102e-10	1.31744345e-23
850	2.11858079e-07	3.43832054e-22
851	7.31983989e-34	4.41453900e-10
852	1.96876690e-08	2.34844517e-45
853	3.34188378e-19	8.99453519e-70
854	3.19691163e-86	2.50148884e-05
855	0.00000000e+00	0.00000000e+00
856	0.00000000e+00	0.00000000e+00
857	1.34119090e-03	6.57144433e-03
858	4.65478761e-98	1.08308529e-05
859	2.46934500e-02	1.41271370e-10
860	2.30569083e-213	0.00000000e+00
861	4.90864109e-15	6.82564200e-82
862	3.83072670e-65	6.90261155e-123
863	3.47257722e-08	5.53355594e-14
864	2.96776927e-85	4.56677398e-09
865	7.83724847e-32	6.88758406e-28
866	9.22492119e-25	5.19329398e-95
867	1.07225445e-06	1.94365271e-08
868	1.17851519e-126	6.88490635e-50
869	1.37737421e-14	2.52084760e-92
870	4.49770872e-15	1.12908940e-08
871	1.76639646e-28	4.33295021e-08
872	2.70903307e-36	6.60968594e-52
873	0.00000000e+00	0.00000000e+00
874	1.40082645e-131	3.48968905e-71
875	6.50035308e-123	1.11317290e-148
876	1.17276552e-29	2.35534205e-62
877	5.87545535e-38	3.71639791e-19
878	7.82796009e-31	2.87135107e-78
879	2.73043577e-134	0.00000000e+00
880	7.21278450e-36	2.13609002e-83
881	1.98769591e-07	1.38917210e-34
882	3.12165392e-25	1.72186061e-149
883	0.00000000e+00	0.00000000e+00
884	2.32143794e-121	1.44200951e-04
885	4.24163759e-19	3.57034752e-18
886	1.33656393e-10	6.81865018e-27
887	1.06621972e-10	3.72583564e-35
888	5.83271589e-52	1.36730738e-70
889	1.38449086e-33	6.29660096e-04
890	3.31495967e-53	3.96176739e-32
891	5.71761619e-20	3.03994561e-17
892	7.56904767e-32	4.71991800e-184
893	6.70772897e-06	3.18667204e-02
894	0.00000000e+00	0.00000000e+00
895	1.00431996e-190	7.27794713e-151
896	0.00000000e+00	0.00000000e+00
897	9.10743524e-14	2.43287519e-15
898	1.08591556e-94	1.92300347e-11
899	0.00000000e+00	2.27428568e-94
900	0.00000000e+00	0.00000000e+00
901	1.44489410e-05	7.42961026e-19
902	1.39127574e-44	7.30565203e-16
903	8.96795586e-16	1.49406641e-16
904	2.92070038e-77	4.28701799e-126
905	8.69849960e-05	1.21207689e-51
906	7.36994416e-152	5.35831583e-63
907	1.87302810e-54	1.20761829e-74
908	7.39814649e-06	5.61901959e-27
909	2.21168188e-09	6.78360650e-25
910	3.09752556e-04	8.51420039e-32
911	3.55919216e-133	1.46275379e-04
912	0.00000000e+00	2.86543798e-96
913	8.53987648e-05	8.17986995e-19
914	3.70687286e-17	1.48194269e-30
915	9.25378713e-10	2.73572103e-22
916	0.00000000e+00	4.66957973e-190
917	1.07266995e-88	5.52170594e-250
918	6.28901455e-08	5.60724708e-03
919	3.05812188e-124	3.81584938e-28
920	0.00000000e+00	0.00000000e+00
921	3.73282071e-80	2.36238834e-02
922	1.48744927e-58	9.93139209e-09
923	3.35645699e-29	6.49600359e-29
924	8.73335351e-16	3.59129148e-31
925	0.00000000e+00	4.35592206e-112
926	3.31129156e-06	4.00653820e-11
927	1.75086294e-09	3.25176943e-40
928	0.00000000e+00	9.87943835e-226
929	4.77610161e-19	7.32179288e-27
930	4.94813783e-16	2.15409445e-21
931	3.69212156e-64	7.44734676e-86
932	6.53138678e-14	6.31468916e-81
933	1.98057825e-38	5.32558331e-305
934	1.68297792e-05	8.72318040e-95
935	6.38894245e-04	3.28685375e-16
936	2.21644174e-46	1.39888306e-18
937	7.43844870e-29	2.90335634e-57
938	5.02616699e-64	6.18428332e-53
939	5.88939638e-21	3.17398346e-10
940	9.49099932e-24	2.56728108e-08
941	0.00000000e+00	0.00000000e+00
942	1.75209320e-23	1.02445403e-30
943	3.64798802e-82	1.05211401e-06
944	2.89251501e-06	1.86731225e-18
945	1.13956759e-19	3.25714502e-55
946	1.57320372e-129	5.04925589e-98
947	4.01963072e-13	2.36486010e-23
948	1.15151886e-72	2.59225050e-32
949	3.76492110e-30	1.24501530e-23
950	1.05356033e-22	2.44215059e-71
951	2.20416756e-14	1.40191701e-41
952	4.23491593e-272	1.91627125e-291
953	9.04143969e-14	2.82905865e-17
954	4.98176208e-66	1.24885202e-71
955	9.43506110e-21	3.35705242e-14
956	4.15887971e-58	1.22197824e-68
957	1.17174655e-13	1.14918724e-22
958	0.00000000e+00	0.00000000e+00
959	2.28642758e-13	3.42111424e-38
960	4.45264387e-51	3.04436397e-34
961	3.70236756e-53	4.65000709e-07
962	3.44453186e-06	3.58788645e-21
963	1.64251417e-46	5.43533140e-78
964	5.75300524e-16	1.88877922e-37
965	2.12470763e-50	2.32428222e-03
966	2.49938306e-67	3.65839064e-41
967	2.49100403e-13	4.83749370e-48
968	1.74118960e-19	3.12187380e-44
969	1.06172602e-60	8.89446068e-55
970	2.31256745e-163	1.23806147e-10
971	5.61026385e-48	4.39766757e-237
972	1.17060133e-23	6.36322868e-71
973	5.66758675e-49	1.60699393e-25
974	3.63228017e-106	2.12116110e-12
975	3.66629951e-14	2.72364414e-43
976	1.58504819e-01	1.15285003e-43
977	2.50183265e-151	3.17529298e-24
978	4.20168190e-42	3.14461269e-63
979	9.83726928e-11	2.00388085e-36
980	1.02210153e-50	4.37652868e-28
981	5.26228566e-293	0.00000000e+00
982	6.86486222e-11	1.62067806e-19
983	8.59794229e-19	1.10159442e-20
984	0.00000000e+00	0.00000000e+00
985	7.10224837e-17	3.58494682e-50
986	1.49547256e-04	4.42225438e-02
987	0.00000000e+00	4.14074860e-278
988	6.79444743e-58	7.63112106e-84
989	1.00871346e-08	1.37831550e-257
990	1.87498927e-14	1.16861595e-06
991	2.00950775e-13	2.55057225e-03
992	4.70584003e-27	7.16203252e-44
993	0.00000000e+00	7.50736820e-114
994	2.01743572e-06	1.04416051e-17
995	2.94644242e-262	0.00000000e+00
996	5.33821858e-11	1.06492966e-39
997	6.70920854e-13	1.62533801e-104
998	8.98928491e-18	6.97403828e-43
999	1.33502792e-17	1.06740596e-160
1000	3.85243967e-90	1.35764747e-37


